Double descent is the principle of least action

The test error of a model plotted against its number of parameters $d$ falls, peaks when the model can just fit the training data, and falls again, exhibiting the double descent phenomenon. We explain the phenomenon with statistical mechanics. The training trajectory of a stochastic gradient-based method is a particle wandering over the energy landscape of the training loss at an induced temperature $T$, and a run that has equilibrated visits every parameter vector of a given training loss equally often, the fundamental postulate of statistical mechanics, with probability given by the Boltzmann distribution. Because training starts at an initial point and has only finite time to diffuse, it carries an effective weight decay, which makes every parameter a quadratic degree of freedom. The equipartition theorem then distributes the energy among the $d$ degrees of freedom in shares of $T/2$, so at a fixed training loss adding parameters lowers the temperature and drives the Boltzmann distribution toward the stationary path. Finally, adding parameters can only lower the $L^2$ norm of the stationary path, so a solution sampled at fixed loss is less likely to be large with increasing $d$, effectively increasing weight regularization.

==> anc/README.md <==
# Double descent is the principle of least action

Congzhou M Sha

Source for the paper, the scripts that draw its figures, and Lean 4 proofs of its theorems.

- `tmlr/main.tex`, `refs.bib`: the paper, in the TMLR style (the single source; the arXiv version is derived from it).
- `figs/`: the two figures as PDF and SVG, with the per-panel SVGs of Fig. 1 in `figs/panels/`.
- `scripts/`: `fig_polynomial.py` draws the panels of Fig. 1 and `fig_compact.py` composes them
  into `figs/fig_compact.pdf`; `fig_graphical_abstract.py paper` draws Fig. 2
  (`figs/fig_landscape.pdf`) and, without the argument, the graphical abstract.
  Run from the repository root. Requires numpy, matplotlib, svgutils and cairosvg.
- `lean/`: machine-checked proofs of Lemma 1, Lemma 2, Lemma B.1 and Eq. (ridge-square);
  see `lean/README.md` for the correspondence and build instructions.
- `arxiv/`: `make_arxiv.sh` derives the de-anonymized arXiv version from `tmlr/main.tex` (TMLR's
  `[preprint]` option, conflict of interest statement restored) and assembles `arxiv/arxiv.tar.gz`
  with the Lean proofs and figure scripts as ancillary files.
- `tmlr/`: the TMLR version of the paper (`tmlr/main.tex`, edited by hand since it was first derived
  from `main.tex`). `tmlr/make_tmlr.sh` compiles it and writes `tmlr/submission/`: `main.pdf` to
  upload, `supplementary.zip` (Lean proofs and figure scripts) and `source.zip`. For the camera-ready,
  change `\usepackage{tmlr}` to `\usepackage[accepted]{tmlr}`, restore the conflict of interest
  statement, and fill in `\month`, `\year` and `\openreview`.


==> anc/lean/DoubleDescent.lean <==
import DoubleDescent.Basic
import DoubleDescent.Assumptions
import DoubleDescent.Regimes
import DoubleDescent.NormDrop
import DoubleDescent.FiniteTime
import DoubleDescent.CompleteSquare


==> anc/lean/DoubleDescent/Assumptions.lean <==
/-
Existence and uniqueness of polynomial interpolants (Theorem B.1, the case `d = n`: the unique
interpolant is the Lagrange polynomial).
-/
import Mathlib
import DoubleDescent.Basic

open Real Finset Filter Topology

namespace DoubleDescent

/-! ### Existence and uniqueness of polynomial interpolants (Theorem B.1)

For `n` distinct inputs there is a polynomial of degree `< n` through any labels
(Lagrange interpolation), and it is the only such polynomial. Since a polynomial of
degree `< n` also has degree `≤ d` for every `d ≥ n - 1`, the macrostate `M` at
loss `0` is nonempty whenever `d + 1 ≥ n`; at `d + 1 = n` it is a single point. -/

section Interpolant

open Polynomial Lagrange

/-- Existence: for injective inputs `x : Fin n → ℝ` and any labels `y`, there is a
polynomial of degree `< n` with `p(x i) = y i` for all `i`. -/
theorem interpolant_exists {n : ℕ} (x y : Fin n → ℝ) (hx : Function.Injective x) :
    ∃ p : ℝ[X], p.degree < n ∧ ∀ i, p.eval (x i) = y i := by
  refine ⟨interpolate Finset.univ x y, ?_, ?_⟩
  · have h := degree_interpolate_lt (s := Finset.univ) (v := x) (r := y) hx.injOn
    simpa using h
  · intro i
    exact eval_interpolate_at_node (r := y) hx.injOn (Finset.mem_univ i)

/-- Uniqueness at the threshold: two polynomials of degree `< n` that agree at `n`
distinct inputs are equal. -/
theorem interpolant_unique {n : ℕ} (x : Fin n → ℝ) (hx : Function.Injective x)
    (p q : ℝ[X]) (hp : p.degree < n) (hq : q.degree < n)
    (h : ∀ i, p.eval (x i) = q.eval (x i)) : p = q := by
  have hp' := eq_interpolate (s := Finset.univ) (v := x) hx.injOn (by simpa using hp)
  have hq' := eq_interpolate (s := Finset.univ) (v := x) hx.injOn (by simpa using hq)
  rw [hp', hq']
  congr 1
  funext i
  exact h i

end Interpolant

end DoubleDescent


==> anc/lean/DoubleDescent/Axioms.lean <==
import DoubleDescent
-- Every result depends only on the standard axioms (no `sorry`).
#print axioms DoubleDescent.Regimes.rank_eq_min
#print axioms DoubleDescent.Regimes.leastSquares_unique
#print axioms DoubleDescent.Regimes.interpolant_existsUnique
#print axioms DoubleDescent.Regimes.minNorm_unique
#print axioms DoubleDescent.Regimes.finrank_ker
#print axioms DoubleDescent.Regimes.gradientDescent_mem_rowSpace
#print axioms DoubleDescent.NormDrop.energy_drop
#print axioms DoubleDescent.FiniteTime.variance_bound
#print axioms DoubleDescent.FiniteTime.mean_bounds
#print axioms DoubleDescent.CompleteSquare.complete_square


==> anc/lean/DoubleDescent/Basic.lean <==
/-
Formal statements accompanying
"Double descent is the principle of least action" (C. M. Sha).

Elementary facts used by the other files: the coin example of Appendix A.1 and the
counting of constraints against parameters behind Theorem B.1 (the fit in each regime).
-/
import Mathlib

open Real Finset Filter Topology

namespace DoubleDescent

/-! ### 1. Multiplicity: the coin example (Appendix A.1)

Ten coin flips of which seven are heads: the multiplicity is `choose 10 7 = 120`,
and the fundamental postulate assigns each sequence probability `1/120`. -/

theorem coin_multiplicity : Nat.choose 10 7 = 120 := by decide

theorem coin_uniform_probability : (1 : ℚ) / Nat.choose 10 7 = 1 / 120 := by
  rw [coin_multiplicity]; norm_num

/-! ### 2. Counting constraints against parameters (Theorem B.1, the fit in each regime)

A model linear in its `p` parameters evaluated at `n` data points is a linear map
`A : K^p → K^n`. The three regimes are statements about `A`. -/

section Counting

variable {K : Type*} [Field K] {p n : ℕ}

/-- The set of parameter vectors that reproduce the outputs of `θ₀` is the coset
`θ₀ + ker A`. Moving along `ker A` (a floppy direction) does not change the fit. -/
theorem solution_set_eq_coset (A : (Fin p → K) →ₗ[K] (Fin n → K)) (θ₀ : Fin p → K) :
    {θ | A θ = A θ₀} = {θ | θ - θ₀ ∈ LinearMap.ker A} := by
  ext θ
  simp [LinearMap.mem_ker, map_sub, sub_eq_zero]

/-- Rank–nullity: the dimension of the space of fits plus the dimension of the
floppy directions equals the number of parameters. -/
theorem rank_nullity (A : (Fin p → K) →ₗ[K] (Fin n → K)) :
    Module.finrank K (LinearMap.range A) + Module.finrank K (LinearMap.ker A) = p := by
  rw [LinearMap.finrank_range_add_finrank_ker]
  simp

/-- **Under-constrained regime.** If the data can be fit exactly for every choice of
labels (`A` surjective) then the floppy directions form a subspace of dimension
`p - n`. -/
theorem floppy_dimension (A : (Fin p → K) →ₗ[K] (Fin n → K))
    (hA : Function.Surjective A) :
    Module.finrank K (LinearMap.ker A) = p - n := by
  have h := LinearMap.finrank_range_add_finrank_ker A
  rw [LinearMap.range_eq_top.mpr hA, finrank_top] at h
  simp at h
  omega

/-- **Threshold regime.** With `p = n` parameters and data that can always be fit
(`A` surjective), the interpolant is unique: the set of perfect fits is a single
microstate. -/
theorem unique_interpolant (A : (Fin n → K) →ₗ[K] (Fin n → K))
    (hA : Function.Surjective A) (y : Fin n → K) :
    ∃! θ, A θ = y := by
  have hinj : Function.Injective A := LinearMap.injective_iff_surjective.mpr hA
  obtain ⟨θ, hθ⟩ := hA y
  exact ⟨θ, hθ, fun θ' hθ' => hinj (hθ'.trans hθ.symm)⟩

/-- **Over-constrained regime.** With fewer parameters than data points there are
labels that no parameter vector can fit exactly, so the ground-state energy is
positive. -/
theorem overconstrained_not_surjective (A : (Fin p → K) →ₗ[K] (Fin n → K)) (hpn : p < n) :
    ∃ y, ∀ θ, A θ ≠ y := by
  by_contra h
  push Not at h
  have hsurj : Function.Surjective A := fun y => h y
  have h1 : Module.finrank K (LinearMap.range A) = n := by
    rw [LinearMap.range_eq_top.mpr hsurj, finrank_top]; simp
  have h2 : Module.finrank K (LinearMap.range A) ≤ p := by
    simpa using LinearMap.finrank_range_le A
  omega

/-- The ensemble of interpolants agrees at the training points: adding any floppy
vector `z ∈ ker A` to a fit leaves every training output unchanged. -/
theorem ensemble_agrees_on_data (A : (Fin p → K) →ₗ[K] (Fin n → K))
    (θ₀ z : Fin p → K) (hz : z ∈ LinearMap.ker A) : A (θ₀ + z) = A θ₀ := by
  rw [map_add, LinearMap.mem_ker.mp hz, add_zero]

end Counting



end DoubleDescent


==> anc/lean/DoubleDescent/CompleteSquare.lean <==
/-
Completing the square (Eq. (ridge-square)).

For least squares with weight decay `λ > 0`,

  `½‖Aθ - y‖² + (λ/2)‖θ‖² = ½ (θ - θ*)ᵀ M (θ - θ*) + E_min`,

with `M = AᵀA + λI`, `θ* = M⁻¹ Aᵀ y` and `E_min = ½‖y‖² - ½ yᵀ A M⁻¹ Aᵀ y`; `M` is positive
definite, so `θ*` is the unique minimizer and each contour is an ellipsoid centered at `θ*`.
-/
import Mathlib

open Matrix

namespace DoubleDescent
namespace CompleteSquare

variable {n d : ℕ} (A : Matrix (Fin n) (Fin d) ℝ) (y : Fin n → ℝ) (lam : ℝ)

/-- `M = AᵀA + λI`. -/
noncomputable def M : Matrix (Fin d) (Fin d) ℝ := Aᵀ * A + lam • (1 : Matrix (Fin d) (Fin d) ℝ)

/-- The center `θ* = M⁻¹ Aᵀ y`. -/
noncomputable def center : Fin d → ℝ := (M A lam)⁻¹ *ᵥ (Aᵀ *ᵥ y)

/-- `E_min = ½‖y‖² - ½ yᵀ A M⁻¹ Aᵀ y`. -/
noncomputable def Emin : ℝ := y ⬝ᵥ y / 2 - y ⬝ᵥ (A *ᵥ center A y lam) / 2

theorem M_posDef (hlam : 0 < lam) : (M A lam).PosDef := by
  have h1 : (lam • (1 : Matrix (Fin d) (Fin d) ℝ)).PosDef := Matrix.PosDef.one.smul hlam
  have h2 : (Aᵀ * A).PosSemidef := by simpa using posSemidef_conjTranspose_mul_self A
  rw [M, add_comm]
  exact h1.add_posSemidef h2

theorem M_transpose : (M A lam)ᵀ = M A lam := by
  simp [M, transpose_add, transpose_mul, transpose_smul]

theorem M_mulVec_center (hlam : 0 < lam) : M A lam *ᵥ center A y lam = Aᵀ *ᵥ y := by
  have hu := (isUnit_iff_isUnit_det _).mp (M_posDef A lam hlam).isUnit
  rw [center, mulVec_mulVec, Matrix.mul_nonsing_inv _ hu, one_mulVec]

/-- **Eq. (ridge-square).** -/
theorem complete_square (hlam : 0 < lam) (θ : Fin d → ℝ) :
    (A *ᵥ θ - y) ⬝ᵥ (A *ᵥ θ - y) / 2 + lam / 2 * (θ ⬝ᵥ θ) =
      (θ - center A y lam) ⬝ᵥ (M A lam *ᵥ (θ - center A y lam)) / 2 + Emin A y lam := by
  set c := center A y lam with hc
  set g := Aᵀ *ᵥ y with hg
  have hMc : M A lam *ᵥ c = g := M_mulVec_center A y lam hlam
  -- `θ ⬝ M θ = ‖Aθ‖² + λ ‖θ‖²`
  have hquad : ∀ v : Fin d → ℝ, v ⬝ᵥ (M A lam *ᵥ v) = (A *ᵥ v) ⬝ᵥ (A *ᵥ v) + lam * (v ⬝ᵥ v) := by
    intro v
    simp only [M, add_mulVec, smul_mulVec, one_mulVec, dotProduct_add, dotProduct_smul,
      smul_eq_mul, ← mulVec_mulVec, dotProduct_mulVec (v) Aᵀ, vecMul_transpose]
  -- symmetry: `c ⬝ M θ = θ ⬝ M c = θ ⬝ g`
  have hsym : c ⬝ᵥ (M A lam *ᵥ θ) = θ ⬝ᵥ g := by
    rw [dotProduct_mulVec, ← mulVec_transpose, M_transpose, hMc, dotProduct_comm]
  have hθc : θ ⬝ᵥ (M A lam *ᵥ c) = θ ⬝ᵥ g := by rw [hMc]
  -- `(Aθ) ⬝ y = θ ⬝ g`
  have hAy : (A *ᵥ θ) ⬝ᵥ y = θ ⬝ᵥ g := by
    rw [hg, dotProduct_mulVec, vecMul_transpose, dotProduct_comm]
  -- `y ⬝ A c = c ⬝ g`
  have hyc : y ⬝ᵥ (A *ᵥ c) = c ⬝ᵥ g := by
    rw [hg, dotProduct_mulVec, ← mulVec_transpose, dotProduct_comm]
  have hcc : c ⬝ᵥ (M A lam *ᵥ c) = c ⬝ᵥ g := by rw [hMc]
  have hexp : (θ - c) ⬝ᵥ (M A lam *ᵥ (θ - c)) =
      θ ⬝ᵥ (M A lam *ᵥ θ) - θ ⬝ᵥ (M A lam *ᵥ c) - c ⬝ᵥ (M A lam *ᵥ θ) + c ⬝ᵥ (M A lam *ᵥ c) := by
    rw [mulVec_sub, sub_dotProduct, dotProduct_sub, dotProduct_sub]; ring
  have hres : (A *ᵥ θ - y) ⬝ᵥ (A *ᵥ θ - y) =
      (A *ᵥ θ) ⬝ᵥ (A *ᵥ θ) - 2 * ((A *ᵥ θ) ⬝ᵥ y) + y ⬝ᵥ y := by
    rw [sub_dotProduct, dotProduct_sub, dotProduct_sub, dotProduct_comm y (A *ᵥ θ)]; ring
  rw [hexp, hres, hquad θ, hθc, hsym, hcc, hAy, Emin, hyc]
  ring

end CompleteSquare
end DoubleDescent


==> anc/lean/DoubleDescent/FiniteTime.lean <==
/-
Theorem 1 (Finite training time is weight decay): the scalar core.

The theorem is diagonal in the eigenbasis of `M = AᵀA + λI`; along an eigenvector with
eigenvalue `μ > 0` the Ornstein–Uhlenbeck solution has variance `T (1 - e^{-2μt}) / μ` and
mean coefficient `(1 - e^{-μt}) / μ` (Uhlenbeck–Ornstein 1930; the stochastic calculus is not
formalized here). What the theorem adds are three inequalities in `x = μt` or `x = 2μt`, proved
below without any `sorry`:

* `variance_core`: `(1 - e^{-x})(1 + x) ≤ 2x`, which gives `Cov ⪯ 2T (M + I/(2t))⁻¹`;
* `mean_ratio_lower`: `x ≤ (1 - e^{-x})(1 + x)`, the ratio `r(x) ≥ 1`;
* `mean_ratio_upper`: `(1 - e^{-x})(1 + x) ≤ 1.3 x`, the ratio `r(x) ≤ 1.3`.

The last one is tight (`max r ≈ 1.2984` at `x ≈ 1.79`). It is equivalent to
`e^x (1 - 0.3x) ≤ 1 + x`, which is trivial for `x ≥ 10/3` and is proved on `[0, 10/3]` on
thirteen subintervals `[a, a + h]`: `e^a` is bounded through `e = exp 1 < 2.7182818286`
(Mathlib's `Real.exp_one_lt_d9`) and `e^u ≤ 1 + u + u²/2 + 2u³/9` on `[0, 1]`
(Mathlib's `Real.exp_bound'`).
-/
import Mathlib

open Real

namespace DoubleDescent
namespace FiniteTime

/-- `exp a ≤ E` for `a = k/20`, from `exp 1 < 2.7182818286`. -/
lemma exp_le_of_pow (a : ℝ) (k : ℕ) (hak : 20 * a = k) (E : ℝ) (hE : 0 ≤ E)
    (h : (2.7182818286 : ℝ) ^ k ≤ E ^ 20) : exp a ≤ E := by
  have h1 : exp a ^ 20 = exp 1 ^ k := by
    rw [← exp_nat_mul, ← exp_nat_mul, mul_one]
    exact_mod_cast congrArg exp hak
  have h2 : exp 1 ^ k ≤ (2.7182818286 : ℝ) ^ k :=
    pow_le_pow_left₀ (exp_pos 1).le exp_one_lt_d9.le k
  have h3 : exp a ^ 20 ≤ E ^ 20 := by rw [h1]; exact h2.trans h
  exact (pow_le_pow_iff_left₀ (exp_pos _).le hE (by norm_num)).mp h3

/-- `exp u ≤ 1 + u + u²/2 + 2u³/9` for `0 ≤ u ≤ 1` (`Real.exp_bound'` with three terms). -/
lemma exp_le_cubic (u : ℝ) (hu0 : 0 ≤ u) (hu1 : u ≤ 1) :
    exp u ≤ 1 + u + u ^ 2 / 2 + 2 * u ^ 3 / 9 := by
  have h := Real.exp_bound' hu0 hu1 (n := 3) (by norm_num)
  simp only [Finset.sum_range_succ, Finset.sum_range_zero, Nat.factorial] at h
  norm_num at h
  linarith

/-- One subinterval `[a, a + h]` of the proof of `exp_mul_le`. Writing `x = a + u`,
`exp x (1 - 0.3x) ≤ E (1 + c u)(1 - 0.3a - 0.3u)` with `c = 1 + h/2 + 2h²/9`, which is at most
the affine function of `u` obtained by dropping `-0.3 c u² E`; an affine bound is checked at the
two endpoints `u = 0` and `u = h`. -/
lemma piece (a h E : ℝ) (_ha : 0 ≤ a) (hh0 : 0 < h) (hh1 : h ≤ 1) (hE : exp a ≤ E)
    (hend : a + h ≤ 10 / 3)
    (h0 : E * (1 - 3 / 10 * a) ≤ 1 + a)
    (h1 : E * ((1 - 3 / 10 * a) + h * ((1 + h / 2 + 2 * h ^ 2 / 9) * (1 - 3 / 10 * a) - 3 / 10))
      ≤ 1 + a + h)
    (x : ℝ) (hx1 : a ≤ x) (hx2 : x ≤ a + h) :
    exp x * (1 - 3 / 10 * x) ≤ 1 + x := by
  have hu0 : 0 ≤ x - a := by linarith
  have huh : x - a ≤ h := by linarith
  have hE0 : 0 ≤ E := (exp_pos a).le.trans hE
  have hf : 0 ≤ 1 - 3 / 10 * x := by linarith
  have hc0 : 0 ≤ 1 + h / 2 + 2 * h ^ 2 / 9 := by positivity
  have hlin : exp (x - a) ≤ 1 + (1 + h / 2 + 2 * h ^ 2 / 9) * (x - a) := by
    have hcub := exp_le_cubic (x - a) hu0 (huh.trans hh1)
    have h2 : (x - a) ^ 2 ≤ h * (x - a) := by nlinarith
    have h3 : (x - a) ^ 3 ≤ h ^ 2 * (x - a) := by nlinarith [mul_nonneg hu0 hu0, mul_nonneg hh0.le hu0]
    nlinarith
  have hexpx : exp x = exp a * exp (x - a) := by rw [← exp_add]; ring_nf
  have hprod : exp a * exp (x - a) ≤ E * (1 + (1 + h / 2 + 2 * h ^ 2 / 9) * (x - a)) :=
    mul_le_mul hE hlin (exp_pos _).le hE0
  have hsq : 0 ≤ 3 / 10 * (1 + h / 2 + 2 * h ^ 2 / 9) * (x - a) ^ 2 * E := by positivity
  have haff : E * ((1 - 3 / 10 * a) + (x - a) * ((1 + h / 2 + 2 * h ^ 2 / 9) * (1 - 3 / 10 * a) - 3 / 10))
      ≤ 1 + a + (x - a) := by
    nlinarith [mul_nonneg (sub_nonneg.mpr huh) (sub_nonneg.mpr h0), mul_nonneg hu0 (sub_nonneg.mpr h1)]
  calc exp x * (1 - 3 / 10 * x) = exp a * exp (x - a) * (1 - 3 / 10 * x) := by rw [hexpx]
    _ ≤ E * (1 + (1 + h / 2 + 2 * h ^ 2 / 9) * (x - a)) * (1 - 3 / 10 * x) :=
        mul_le_mul_of_nonneg_right hprod hf
    _ = E * ((1 - 3 / 10 * a) + (x - a) * ((1 + h / 2 + 2 * h ^ 2 / 9) * (1 - 3 / 10 * a) - 3 / 10))
        - 3 / 10 * (1 + h / 2 + 2 * h ^ 2 / 9) * (x - a) ^ 2 * E := by ring
    _ ≤ 1 + a + (x - a) := by linarith
    _ = 1 + x := by ring

/-- **The key inequality**: `e^x (1 - 0.3x) ≤ 1 + x` for `x ≥ 0`. -/
theorem exp_mul_le (x : ℝ) (hx : 0 ≤ x) : exp x * (1 - 3 / 10 * x) ≤ 1 + x := by
  rcases le_or_gt (10 / 3) x with hbig | hsmall
  · have h1 : 1 - 3 / 10 * x ≤ 0 := by linarith
    have h2 : exp x * (1 - 3 / 10 * x) ≤ 0 := mul_nonpos_of_nonneg_of_nonpos (exp_pos x).le h1
    linarith

  have p0 := piece 0 (9/20) 1 (by norm_num) (by norm_num) (by norm_num)
    (exp_le_of_pow _ 0 (by norm_num) _ (by norm_num) (by norm_num)) (by norm_num) (by norm_num) (by norm_num)
  have p1 := piece (9/20) (2/5) (7841561/5000000) (by norm_num) (by norm_num) (by norm_num)
    (exp_le_of_pow _ 9 (by norm_num) _ (by norm_num) (by norm_num)) (by norm_num) (by norm_num) (by norm_num)
  have p2 := piece (17/20) (3/10) 2.3396469 (by norm_num) (by norm_num) (by norm_num)
    (exp_le_of_pow _ 17 (by norm_num) _ (by norm_num) (by norm_num)) (by norm_num) (by norm_num) (by norm_num)
  have p3 := piece (23/20) (1/5) 3.158193 (by norm_num) (by norm_num) (by norm_num)
    (exp_le_of_pow _ 23 (by norm_num) _ (by norm_num) (by norm_num)) (by norm_num) (by norm_num) (by norm_num)
  have p4 := piece (27/20) (3/20) (2410891/625000) (by norm_num) (by norm_num) (by norm_num)
    (exp_le_of_pow _ 27 (by norm_num) _ (by norm_num) (by norm_num)) (by norm_num) (by norm_num) (by norm_num)
  have p5 := piece (3/2) (1/10) 4.4816891 (by norm_num) (by norm_num) (by norm_num)
    (exp_le_of_pow _ 30 (by norm_num) _ (by norm_num) (by norm_num)) (by norm_num) (by norm_num) (by norm_num)
  have p6 := piece (8/5) (1/10) (1981213/400000) (by norm_num) (by norm_num) (by norm_num)
    (exp_le_of_pow _ 32 (by norm_num) _ (by norm_num) (by norm_num)) (by norm_num) (by norm_num) (by norm_num)
  have p7 := piece (17/10) (1/20) (27369737/5000000) (by norm_num) (by norm_num) (by norm_num)
    (exp_le_of_pow _ 34 (by norm_num) _ (by norm_num) (by norm_num)) (by norm_num) (by norm_num) (by norm_num)
  have p8 := piece (7/4) (1/10) 5.7546027 (by norm_num) (by norm_num) (by norm_num)
    (exp_le_of_pow _ 35 (by norm_num) _ (by norm_num) (by norm_num)) (by norm_num) (by norm_num) (by norm_num)
  have p9 := piece (37/20) (1/10) (15899549/2500000) (by norm_num) (by norm_num) (by norm_num)
    (exp_le_of_pow _ 37 (by norm_num) _ (by norm_num) (by norm_num)) (by norm_num) (by norm_num) (by norm_num)
  have p10 := piece (39/20) (1/5) (17571719/2500000) (by norm_num) (by norm_num) (by norm_num)
    (exp_le_of_pow _ 39 (by norm_num) _ (by norm_num) (by norm_num)) (by norm_num) (by norm_num) (by norm_num)
  have p11 := piece (43/20) (2/5) (10731073/1250000) (by norm_num) (by norm_num) (by norm_num)
    (exp_le_of_pow _ 43 (by norm_num) _ (by norm_num) (by norm_num)) (by norm_num) (by norm_num) (by norm_num)
  have p12 := piece (51/20) (47/60) (64035519/5000000) (by norm_num) (by norm_num) (by norm_num)
    (exp_le_of_pow _ 51 (by norm_num) _ (by norm_num) (by norm_num)) (by norm_num) (by norm_num) (by norm_num)
  rcases le_or_gt x (9/20) with hb0 | hb0
  · exact p0 x (by linarith) (by linarith)
  rcases le_or_gt x (17/20) with hb1 | hb1
  · exact p1 x (by linarith) (by linarith)
  rcases le_or_gt x (23/20) with hb2 | hb2
  · exact p2 x (by linarith) (by linarith)
  rcases le_or_gt x (27/20) with hb3 | hb3
  · exact p3 x (by linarith) (by linarith)
  rcases le_or_gt x (3/2) with hb4 | hb4
  · exact p4 x (by linarith) (by linarith)
  rcases le_or_gt x (8/5) with hb5 | hb5
  · exact p5 x (by linarith) (by linarith)
  rcases le_or_gt x (17/10) with hb6 | hb6
  · exact p6 x (by linarith) (by linarith)
  rcases le_or_gt x (7/4) with hb7 | hb7
  · exact p7 x (by linarith) (by linarith)
  rcases le_or_gt x (37/20) with hb8 | hb8
  · exact p8 x (by linarith) (by linarith)
  rcases le_or_gt x (39/20) with hb9 | hb9
  · exact p9 x (by linarith) (by linarith)
  rcases le_or_gt x (43/20) with hb10 | hb10
  · exact p10 x (by linarith) (by linarith)
  rcases le_or_gt x (51/20) with hb11 | hb11
  · exact p11 x (by linarith) (by linarith)
  exact p12 x (by linarith) (by linarith)

/-- `r(x) ≤ 1.3`: `(1 - e^{-x})(1 + x) ≤ 1.3 x` for `x ≥ 0`. -/
theorem mean_ratio_upper (x : ℝ) (hx : 0 ≤ x) : (1 - exp (-x)) * (1 + x) ≤ 13 / 10 * x := by
  have key := exp_mul_le x hx
  have hE : 0 < exp x := exp_pos x
  have hinv : exp (-x) * exp x = 1 := by rw [← exp_add]; simp
  nlinarith [hinv, key, hE]

/-- `r(x) ≥ 1`: `x ≤ (1 - e^{-x})(1 + x)` for `x ≥ 0`, from `1 + x ≤ e^x`. -/
theorem mean_ratio_lower (x : ℝ) (hx : 0 ≤ x) : x ≤ (1 - exp (-x)) * (1 + x) := by
  have h1 := add_one_le_exp x
  have hE : 0 < exp x := exp_pos x
  have hinv : exp (-x) * exp x = 1 := by rw [← exp_add]; simp
  nlinarith [hinv, h1, hE, exp_pos (-x)]

/-- The covariance step: `(1 - e^{-x})(1 + x) ≤ 2x` for `x ≥ 0`. -/
theorem variance_core (x : ℝ) (hx : 0 ≤ x) : (1 - exp (-x)) * (1 + x) ≤ 2 * x := by
  rcases le_or_gt 1 x with h | h
  · have := exp_pos (-x)
    nlinarith
  · have h1 : 1 - x ≤ exp (-x) := by have := add_one_le_exp (-x); linarith
    nlinarith

/-! ### In the variables of the theorem -/

/-- Along an eigenvector of `M` with eigenvalue `μ > 0`, the Ornstein–Uhlenbeck variance
`T (1 - e^{-2μt}) / μ` is at most `2T / (μ + 1/(2t))`: `Cov[θ(t)] ⪯ 2T (M + I/(2t))⁻¹`. -/
theorem variance_bound (T μ t : ℝ) (hT : 0 ≤ T) (hμ : 0 < μ) (ht : 0 < t) :
    T * (1 - exp (-(2 * μ * t))) / μ ≤ 2 * T / (μ + 1 / (2 * t)) := by
  have key := variance_core (2 * μ * t) (by positivity)
  have hden : 0 < μ + 1 / (2 * t) := by positivity
  rw [div_le_div_iff₀ hμ hden]
  have : μ + 1 / (2 * t) = (1 + 2 * μ * t) / (2 * t) := by field_simp; ring
  rw [this]
  rw [mul_div_assoc', div_le_iff₀ (by positivity)]
  nlinarith [mul_le_mul_of_nonneg_left key hT, mul_nonneg hT (exp_pos (-(2 * μ * t))).le]

/-- Along an eigenvector with eigenvalue `μ > 0`, the mean coefficient `(1 - e^{-μt}) / μ` of
the run from `θ₀ = 0` lies between `1` and `1.3` times the ridge coefficient `1 / (μ + 1/t)`. -/
theorem mean_bounds (μ t : ℝ) (hμ : 0 < μ) (ht : 0 < t) :
    1 / (μ + 1 / t) ≤ (1 - exp (-(μ * t))) / μ ∧
      (1 - exp (-(μ * t))) / μ ≤ 13 / 10 * (1 / (μ + 1 / t)) := by
  have hlo := mean_ratio_lower (μ * t) (by positivity)
  have hhi := mean_ratio_upper (μ * t) (by positivity)
  have hden : 0 < μ + 1 / t := by positivity
  have hrw : 1 / (μ + 1 / t) = t / (1 + μ * t) := by field_simp; ring
  rw [hrw]
  constructor
  · rw [div_le_div_iff₀ (by positivity) hμ]; nlinarith
  · rw [← mul_div_assoc, div_le_div_iff₀ hμ (by positivity)]; nlinarith

end FiniteTime
end DoubleDescent


==> anc/lean/DoubleDescent/NormDrop.lean <==
/-
Theorem 2 (The energy of the interpolant).

For `d ≥ n` and independent rows, `K = AAᵀ` is positive definite, the minimum-norm interpolant
is `θ* = Aᵀ K⁻¹ y` and `‖θ*‖² = yᵀ K⁻¹ y`. Adding a basis function with values `p` at the
inputs replaces `K` by `K + p pᵀ`, and the Sherman–Morrison formula gives

  `‖θ*_{d+1}‖² = ‖θ*_d‖² - (pᵀ α)² / (1 + pᵀ K⁻¹ p)`,  `α = K⁻¹ y`,

with a positive denominator, so the norm never increases and decreases strictly unless
`pᵀ α = 0`.

* `sherman_morrison`: the rank-one update of the inverse;
* `quadratic_form_drop`: the quadratic form identity;
* `minNorm_sq_eq`: `‖Aᵀ K⁻¹ y‖² = yᵀ K⁻¹ y`;
* `appendCol_mul_transpose`: appending a column adds `p pᵀ` to `AAᵀ`;
* `energy_drop`: the theorem, `‖θ*_{d+1}‖² = ‖θ*_d‖² - (pᵀα)² / (1 + pᵀK⁻¹p)`;
* `energy_drop_denom_pos`: the denominator is positive.
-/
import Mathlib
import DoubleDescent.Regimes

open Matrix

namespace DoubleDescent
namespace NormDrop

variable {n : Type*} [Fintype n] [DecidableEq n]

lemma inv_transpose_eq {K : Matrix n n ℝ} (hK : K.PosDef) : (K⁻¹)ᵀ = K⁻¹ := by
  have h := hK.inv.isHermitian
  rwa [IsHermitian, conjTranspose_eq_transpose_of_trivial] at h

lemma vecMul_inv_eq {K : Matrix n n ℝ} (hK : K.PosDef) (p : n → ℝ) : p ᵥ* K⁻¹ = K⁻¹ *ᵥ p := by
  rw [← mulVec_transpose, inv_transpose_eq hK]

lemma denom_pos {K : Matrix n n ℝ} (hK : K.PosDef) (p : n → ℝ) : 0 < 1 + p ⬝ᵥ K⁻¹ *ᵥ p := by
  have := hK.inv.posSemidef.dotProduct_mulVec_nonneg p
  simp only [star_trivial] at this
  linarith

/-- **Sherman–Morrison**: `(K + p pᵀ)⁻¹ = K⁻¹ - (K⁻¹p)(K⁻¹p)ᵀ / (1 + pᵀK⁻¹p)`. -/
theorem sherman_morrison {K : Matrix n n ℝ} (hK : K.PosDef) (p : n → ℝ) :
    (K + vecMulVec p p)⁻¹ =
      K⁻¹ - (1 + p ⬝ᵥ K⁻¹ *ᵥ p)⁻¹ • vecMulVec (K⁻¹ *ᵥ p) (K⁻¹ *ᵥ p) := by
  have hu := (isUnit_iff_isUnit_det _).mp hK.isUnit
  have hs : 1 + p ⬝ᵥ K⁻¹ *ᵥ p ≠ 0 := (denom_pos hK p).ne'
  apply Matrix.inv_eq_right_inv
  set u := K⁻¹ *ᵥ p with hu_def
  have hKu : K *ᵥ u = p := by
    rw [hu_def, mulVec_mulVec, Matrix.mul_nonsing_inv _ hu, one_mulVec]
  have hpK : p ᵥ* K⁻¹ = u := vecMul_inv_eq hK p
  rw [Matrix.add_mul, Matrix.mul_sub, Matrix.mul_sub, Matrix.mul_nonsing_inv _ hu,
    Matrix.mul_smul, Matrix.mul_smul, mul_vecMulVec, hKu, vecMulVec_mul, hpK,
    vecMulVec_mul_vecMulVec, vecMulVec_smul]
  have : (1 + p ⬝ᵥ u)⁻¹ • vecMulVec p u + (1 + p ⬝ᵥ u)⁻¹ • ((p ⬝ᵥ u) • vecMulVec p u)
      = vecMulVec p u := by
    rw [smul_smul, ← add_smul]
    rw [show (1 + p ⬝ᵥ u)⁻¹ + (1 + p ⬝ᵥ u)⁻¹ * (p ⬝ᵥ u) = 1 by field_simp]
    rw [one_smul]
  calc 1 - (1 + p ⬝ᵥ u)⁻¹ • vecMulVec p u + (vecMulVec p u - (1 + p ⬝ᵥ u)⁻¹ • ((p ⬝ᵥ u) • vecMulVec p u))
      = 1 + vecMulVec p u - ((1 + p ⬝ᵥ u)⁻¹ • vecMulVec p u + (1 + p ⬝ᵥ u)⁻¹ • ((p ⬝ᵥ u) • vecMulVec p u)) := by
        abel
    _ = 1 := by rw [this]; abel

/-- The quadratic form after the rank-one update. -/
theorem quadratic_form_drop {K : Matrix n n ℝ} (hK : K.PosDef) (p y : n → ℝ) :
    y ⬝ᵥ (K + vecMulVec p p)⁻¹ *ᵥ y =
      y ⬝ᵥ K⁻¹ *ᵥ y - (p ⬝ᵥ K⁻¹ *ᵥ y) ^ 2 / (1 + p ⬝ᵥ K⁻¹ *ᵥ p) := by
  rw [sherman_morrison hK p, sub_mulVec, smul_mulVec, vecMulVec_mulVec, dotProduct_sub,
    dotProduct_smul, dotProduct_smul, op_smul_eq_smul]
  have h1 : (K⁻¹ *ᵥ p) ⬝ᵥ y = p ⬝ᵥ K⁻¹ *ᵥ y := by
    rw [dotProduct_mulVec, vecMul_inv_eq hK]
  have h2 : y ⬝ᵥ (K⁻¹ *ᵥ p) = p ⬝ᵥ K⁻¹ *ᵥ y := by
    rw [dotProduct_comm, h1]
  rw [h1, h2, smul_eq_mul, smul_eq_mul]
  ring

variable {d : ℕ} {m : ℕ}

/-- `‖Aᵀ K⁻¹ y‖² = yᵀ K⁻¹ y` for `K = AAᵀ`. -/
theorem minNorm_sq_eq (A : Matrix (Fin m) (Fin d) ℝ) (hA : Function.Injective A.vecMul)
    (y : Fin m → ℝ) :
    Regimes.minNorm A y ⬝ᵥ Regimes.minNorm A y = y ⬝ᵥ (A * Aᵀ)⁻¹ *ᵥ y := by
  have hK := Regimes.mul_transpose_self_posDef A hA
  have hu := (isUnit_iff_isUnit_det _).mp hK.isUnit
  simp only [Regimes.minNorm]
  rw [dotProduct_mulVec, ← mulVec_transpose, transpose_transpose, mulVec_mulVec, mulVec_mulVec,
    Matrix.mul_nonsing_inv _ hu, one_mulVec]

/-- The fitting matrix with one more basis function, of values `p` at the inputs. -/
def appendCol (A : Matrix (Fin m) (Fin d) ℝ) (p : Fin m → ℝ) : Matrix (Fin m) (Fin (d + 1)) ℝ :=
  Matrix.of fun i => Fin.snoc (A i) (p i)

theorem appendCol_mul_transpose (A : Matrix (Fin m) (Fin d) ℝ) (p : Fin m → ℝ) :
    appendCol A p * (appendCol A p)ᵀ = A * Aᵀ + vecMulVec p p := by
  ext i k
  simp only [mul_apply, transpose_apply, Matrix.add_apply, vecMulVec_apply, appendCol,
    Matrix.of_apply, Fin.sum_univ_castSucc, Fin.snoc_castSucc, Fin.snoc_last]

/-- **Theorem 2.** The energy of the minimum-norm interpolant after adding a basis function. -/
theorem energy_drop (A : Matrix (Fin m) (Fin d) ℝ) (hA : Function.Injective A.vecMul)
    (p y : Fin m → ℝ) :
    Regimes.minNorm (appendCol A p) y ⬝ᵥ Regimes.minNorm (appendCol A p) y =
      Regimes.minNorm A y ⬝ᵥ Regimes.minNorm A y -
        (p ⬝ᵥ (A * Aᵀ)⁻¹ *ᵥ y) ^ 2 / (1 + p ⬝ᵥ (A * Aᵀ)⁻¹ *ᵥ p) := by
  have hK := Regimes.mul_transpose_self_posDef A hA
  have hK' : (appendCol A p * (appendCol A p)ᵀ).PosDef := by
    rw [appendCol_mul_transpose]
    exact hK.add_posSemidef (by simpa using posSemidef_vecMulVec_self_star p)
  have hA' : Function.Injective (appendCol A p).vecMul := by
    intro v v' h
    have h' : v ᵥ* appendCol A p = v' ᵥ* appendCol A p := h
    have h2 : (appendCol A p * (appendCol A p)ᵀ) *ᵥ v = (appendCol A p * (appendCol A p)ᵀ) *ᵥ v' := by
      rw [← mulVec_mulVec, ← mulVec_mulVec, mulVec_transpose, mulVec_transpose, h']
    exact (Matrix.mulVec_injective_iff_isUnit.mpr hK'.isUnit) h2
  rw [minNorm_sq_eq _ hA' y, minNorm_sq_eq A hA y, appendCol_mul_transpose,
    quadratic_form_drop hK p y]

/-- The denominator of the drop is positive, so the drop is strict unless `pᵀ α = 0`. -/
theorem energy_drop_denom_pos (A : Matrix (Fin m) (Fin d) ℝ) (hA : Function.Injective A.vecMul)
    (p : Fin m → ℝ) : 0 < 1 + p ⬝ᵥ (A * Aᵀ)⁻¹ *ᵥ p :=
  denom_pos (Regimes.mul_transpose_self_posDef A hA) p

end NormDrop
end DoubleDescent


==> anc/lean/DoubleDescent/Regimes.lean <==
/-
Theorem B.1 (The fit in each regime).

A graded basis `P₀, P₁, …` (`P_k` of degree exactly `k`; the Legendre polynomials are one
instance) evaluated at `n` distinct inputs gives the fitting matrix `A : Matrix (Fin n) (Fin d) ℝ`.
We prove:

* `det_fitMatrix_ne_zero`: the square fitting matrix is invertible (`A = V T` with `V` the
  Vandermonde matrix and `T` upper triangular with the leading coefficients on its diagonal);
* `mulVec_injective` (`d ≤ n`) and `vecMul_injective` (`n ≤ d`): full column, resp. row, rank,
  hence `rank_eq_min`: `A` has rank `min d n`;
* `d < n`: `transpose_mul_self_posDef`, `leastSquares_minimizes`, `leastSquares_unique`,
  the least squares fit `W y = (AᵀA)⁻¹Aᵀ y` is the unique minimizer of `‖Aθ - y‖²`;
* `d = n`: `interpolant_existsUnique`, `A⁻¹ y` is the unique interpolant;
* `d > n`: `mul_transpose_self_posDef`, `minNorm_interpolates`, `minNorm_le`, `minNorm_unique`,
  `solutions_eq_coset`, `finrank_ker`: `Aᵀ(AAᵀ)⁻¹y` interpolates, has the least norm among
  interpolants, the interpolants form the coset `θ* + ker A` of dimension `d - n`; and
  `gradientDescent_mem_rowSpace`, `interpolant_rowSpace_unique`: gradient descent from `0`
  stays in the row space, whose only interpolant is `θ*`.
-/
import Mathlib
import DoubleDescent.Basic

open Matrix Polynomial Finset

namespace DoubleDescent
namespace Regimes

/-- A graded basis: `P k` has degree exactly `k`. -/
structure GradedBasis where
  P : ℕ → ℝ[X]
  deg : ∀ k, (P k).degree = k

variable (B : GradedBasis)

/-- The fitting matrix `A i j = P_j(x_i)`. -/
def fitMatrix {n d : ℕ} (x : Fin n → ℝ) : Matrix (Fin n) (Fin d) ℝ :=
  Matrix.of fun i j => (B.P j).eval (x i)

/-- The change of basis from monomials: `T j k` is the coefficient of `X^j` in `P_k`. -/
def coeffMatrix (m : ℕ) : Matrix (Fin m) (Fin m) ℝ :=
  Matrix.of fun j k => (B.P k).coeff j

lemma natDegree_P (k : ℕ) : (B.P k).natDegree = k :=
  natDegree_eq_of_degree_eq_some (B.deg k)

lemma P_ne_zero (k : ℕ) : B.P k ≠ 0 := by
  intro h
  have := B.deg k
  rw [h, degree_zero] at this
  exact WithBot.bot_ne_coe this

/-- The square fitting matrix factors as Vandermonde times the coefficient matrix. -/
lemma fitMatrix_eq_vandermonde_mul {m : ℕ} (x : Fin m → ℝ) :
    (fitMatrix B x : Matrix (Fin m) (Fin m) ℝ) = vandermonde x * coeffMatrix B m := by
  ext i k
  simp only [fitMatrix, coeffMatrix, Matrix.of_apply, mul_apply, vandermonde_apply]
  rw [eval_eq_sum_range' (n := m) (by rw [natDegree_P]; exact k.isLt),
    ← Fin.sum_univ_eq_sum_range (fun j => (B.P k).coeff j * x i ^ j) m]
  exact Finset.sum_congr rfl fun j _ => by ring

lemma coeffMatrix_blockTriangular (m : ℕ) : (coeffMatrix B m).BlockTriangular id := by
  intro j k hjk
  simp only [coeffMatrix, Matrix.of_apply]
  apply coeff_eq_zero_of_natDegree_lt
  rw [natDegree_P]
  exact hjk

lemma det_coeffMatrix_ne_zero (m : ℕ) : (coeffMatrix B m).det ≠ 0 := by
  rw [det_of_upperTriangular (coeffMatrix_blockTriangular B m)]
  rw [Finset.prod_ne_zero_iff]
  intro k _
  simp only [coeffMatrix, Matrix.of_apply]
  have : (B.P k).coeff k = (B.P k).leadingCoeff := by
    rw [leadingCoeff, natDegree_P]
  rw [this]
  exact leadingCoeff_ne_zero.mpr (P_ne_zero B k)

/-- **The rank.** For distinct inputs the square fitting matrix is invertible. -/
theorem det_fitMatrix_ne_zero {m : ℕ} (x : Fin m → ℝ) (hx : Function.Injective x) :
    (fitMatrix B x : Matrix (Fin m) (Fin m) ℝ).det ≠ 0 := by
  rw [fitMatrix_eq_vandermonde_mul, det_mul]
  refine mul_ne_zero ?_ (det_coeffMatrix_ne_zero B m)
  rw [Ne, det_vandermonde_eq_zero_iff]
  rintro ⟨i, j, hij, hne⟩
  exact hne (hx hij)

theorem isUnit_fitMatrix {m : ℕ} (x : Fin m → ℝ) (hx : Function.Injective x) :
    IsUnit (fitMatrix B x : Matrix (Fin m) (Fin m) ℝ) :=
  (isUnit_iff_isUnit_det _).mpr (isUnit_iff_ne_zero.mpr (det_fitMatrix_ne_zero B x hx))

section Rectangular

variable {n d : ℕ} (x : Fin n → ℝ) (hx : Function.Injective x)
include hx

/-- `d ≤ n`: the columns of `A` are independent. -/
theorem mulVec_injective (hdn : d ≤ n) :
    Function.Injective (fitMatrix B x : Matrix (Fin n) (Fin d) ℝ).mulVec := by
  intro θ θ' h
  set x' : Fin d → ℝ := fun i => x (Fin.castLE hdn i)
  have hx' : Function.Injective x' := hx.comp (Fin.castLE_injective hdn)
  have hsq := Matrix.mulVec_injective_iff_isUnit.mpr (isUnit_fitMatrix B x' hx')
  apply hsq
  ext i
  have := congrFun h (Fin.castLE hdn i)
  simpa [mulVec, dotProduct, fitMatrix, x'] using this

/-- `n ≤ d`: the rows of `A` are independent. -/
theorem vecMul_injective (hnd : n ≤ d) :
    Function.Injective (fitMatrix B x : Matrix (Fin n) (Fin d) ℝ).vecMul := by
  intro v v' h
  have hsq := Matrix.vecMul_injective_iff_isUnit.mpr
    (isUnit_fitMatrix B x hx : IsUnit (fitMatrix B x : Matrix (Fin n) (Fin n) ℝ))
  apply hsq
  ext k
  have := congrFun h (Fin.castLE hnd k)
  simpa [vecMul, dotProduct, fitMatrix] using this

/-- `A` has rank `min d n`. -/
theorem rank_eq_min : (fitMatrix B x : Matrix (Fin n) (Fin d) ℝ).rank = min d n := by
  rcases le_total d n with hdn | hnd
  · rw [min_eq_left hdn, Matrix.rank]
    have hinj : Function.Injective (fitMatrix B x : Matrix (Fin n) (Fin d) ℝ).mulVecLin :=
      mulVec_injective B x hx hdn
    rw [LinearMap.finrank_range_of_inj hinj]
    simp
  · rw [min_eq_right hnd, Matrix.rank]
    have hsurj : Function.Surjective (fitMatrix B x : Matrix (Fin n) (Fin d) ℝ).mulVecLin := by
      intro y
      set A := (fitMatrix B x : Matrix (Fin n) (Fin d) ℝ)
      have hK : (A * Aᵀ).PosDef := by
        have := Matrix.PosDef.mul_conjTranspose_self A (vecMul_injective B x hx hnd)
        simpa using this
      refine ⟨Aᵀ *ᵥ ((A * Aᵀ)⁻¹ *ᵥ y), ?_⟩
      simp only [mulVecLin_apply, mulVec_mulVec]
      rw [← Matrix.mul_assoc, Matrix.mul_nonsing_inv _ ((isUnit_iff_isUnit_det _).mp hK.isUnit),
        one_mulVec]
    rw [LinearMap.range_eq_top.mpr hsurj, finrank_top]
    simp

end Rectangular

/-! ### The three regimes, for any fitting matrix of the stated rank -/

section Regimes

/-- `v ⬝ᵥ v ≥ 0` over `ℝ`. -/
lemma dotProduct_self_nonneg' {k : ℕ} (v : Fin k → ℝ) : 0 ≤ v ⬝ᵥ v := by
  simpa using dotProduct_self_star_nonneg v

variable {n d : ℕ} (A : Matrix (Fin n) (Fin d) ℝ) (y : Fin n → ℝ)

/-- The least squares fit `W y = (AᵀA)⁻¹ Aᵀ y`. -/
noncomputable def leastSquares : Fin d → ℝ := (Aᵀ * A)⁻¹ *ᵥ (Aᵀ *ᵥ y)

/-- The minimum-norm interpolant `W y = Aᵀ (A Aᵀ)⁻¹ y`. -/
noncomputable def minNorm : Fin d → ℝ := Aᵀ *ᵥ ((A * Aᵀ)⁻¹ *ᵥ y)

/-- **`d < n`.** With independent columns, `AᵀA` is positive definite. -/
theorem transpose_mul_self_posDef (hA : Function.Injective A.mulVec) : (Aᵀ * A).PosDef := by
  have := Matrix.PosDef.conjTranspose_mul_self A hA
  simpa using this

/-- The normal equations: the residual of the least squares fit is orthogonal to the columns. -/
theorem leastSquares_normal (hA : Function.Injective A.mulVec) :
    Aᵀ *ᵥ (A *ᵥ leastSquares A y - y) = 0 := by
  have hu := (isUnit_iff_isUnit_det _).mp (transpose_mul_self_posDef A hA).isUnit
  have : Aᵀ * A * ((Aᵀ * A)⁻¹ * Aᵀ) = Aᵀ := by
    rw [← Matrix.mul_assoc, Matrix.mul_nonsing_inv _ hu, Matrix.one_mul]
  simp only [leastSquares, mulVec_sub, mulVec_mulVec]
  rw [← Matrix.mul_assoc Aᵀ A, this, sub_self]

/-- The Pythagorean decomposition `‖Aθ - y‖² = ‖A(θ - θ_ls)‖² + ‖Aθ_ls - y‖²`. -/
theorem leastSquares_pythagoras (hA : Function.Injective A.mulVec) (θ : Fin d → ℝ) :
    (A *ᵥ θ - y) ⬝ᵥ (A *ᵥ θ - y) =
      (A *ᵥ (θ - leastSquares A y)) ⬝ᵥ (A *ᵥ (θ - leastSquares A y)) +
        (A *ᵥ leastSquares A y - y) ⬝ᵥ (A *ᵥ leastSquares A y - y) := by
  set r := A *ᵥ leastSquares A y - y with hr
  set v := θ - leastSquares A y with hv
  have hsplit : A *ᵥ θ - y = A *ᵥ v + r := by
    rw [hv, hr, mulVec_sub]; abel
  have horth : (A *ᵥ v) ⬝ᵥ r = 0 := by
    rw [dotProduct_comm, dotProduct_mulVec, ← mulVec_transpose, leastSquares_normal A y hA,
      zero_dotProduct]
  rw [hsplit, add_dotProduct, dotProduct_add, dotProduct_add, horth, dotProduct_comm r, horth]
  ring

/-- **`d < n`.** The least squares fit minimizes the training loss. -/
theorem leastSquares_minimizes (hA : Function.Injective A.mulVec) (θ : Fin d → ℝ) :
    (A *ᵥ leastSquares A y - y) ⬝ᵥ (A *ᵥ leastSquares A y - y) ≤ (A *ᵥ θ - y) ⬝ᵥ (A *ᵥ θ - y) := by
  rw [leastSquares_pythagoras A y hA θ]
  linarith [dotProduct_self_nonneg' (A *ᵥ (θ - leastSquares A y))]

/-- **`d < n`.** The minimizer is unique. -/
theorem leastSquares_unique (hA : Function.Injective A.mulVec) (θ : Fin d → ℝ)
    (hθ : (A *ᵥ θ - y) ⬝ᵥ (A *ᵥ θ - y) ≤ (A *ᵥ leastSquares A y - y) ⬝ᵥ (A *ᵥ leastSquares A y - y)) :
    θ = leastSquares A y := by
  rw [leastSquares_pythagoras A y hA θ] at hθ
  have h0 : (A *ᵥ (θ - leastSquares A y)) ⬝ᵥ (A *ᵥ (θ - leastSquares A y)) = 0 :=
    le_antisymm (by linarith) (dotProduct_self_nonneg' _)
  have h1 : A *ᵥ (θ - leastSquares A y) = 0 := dotProduct_self_eq_zero.mp h0
  rw [mulVec_sub, sub_eq_zero] at h1
  exact hA h1

/-- **`d = n`.** With `A` invertible there is exactly one interpolant, `A⁻¹ y`. -/
theorem interpolant_existsUnique {m : ℕ} (A : Matrix (Fin m) (Fin m) ℝ) (hA : IsUnit A)
    (y : Fin m → ℝ) : ∃! θ, A *ᵥ θ = y := by
  refine ⟨A⁻¹ *ᵥ y, ?_, fun θ hθ => ?_⟩
  · show A *ᵥ (A⁻¹ *ᵥ y) = y
    rw [mulVec_mulVec, Matrix.mul_nonsing_inv _ ((isUnit_iff_isUnit_det _).mp hA), one_mulVec]
  · rw [← hθ, mulVec_mulVec, Matrix.nonsing_inv_mul _ ((isUnit_iff_isUnit_det _).mp hA), one_mulVec]

/-- **`d > n`.** With independent rows, `AAᵀ` is positive definite. -/
theorem mul_transpose_self_posDef (hA : Function.Injective A.vecMul) : (A * Aᵀ).PosDef := by
  have := Matrix.PosDef.mul_conjTranspose_self A hA
  simpa using this

/-- **`d > n`.** `θ* = Aᵀ(AAᵀ)⁻¹ y` interpolates. -/
theorem minNorm_interpolates (hA : Function.Injective A.vecMul) : A *ᵥ minNorm A y = y := by
  have hu := (isUnit_iff_isUnit_det _).mp (mul_transpose_self_posDef A hA).isUnit
  simp only [minNorm, mulVec_mulVec]
  rw [← Matrix.mul_assoc, Matrix.mul_nonsing_inv _ hu, one_mulVec]

/-- Any interpolant differs from `θ*` by an element of `ker A`, orthogonal to `θ*`. -/
theorem minNorm_pythagoras (hA : Function.Injective A.vecMul) (θ : Fin d → ℝ) (hθ : A *ᵥ θ = y) :
    θ ⬝ᵥ θ = minNorm A y ⬝ᵥ minNorm A y + (θ - minNorm A y) ⬝ᵥ (θ - minNorm A y) := by
  set z := θ - minNorm A y with hz
  have hAz : A *ᵥ z = 0 := by
    rw [hz, mulVec_sub, hθ, minNorm_interpolates A y hA, sub_self]
  have horth : minNorm A y ⬝ᵥ z = 0 := by
    rw [minNorm, mulVec_transpose, ← dotProduct_mulVec, hAz, dotProduct_zero]
  have hθ' : θ = minNorm A y + z := by rw [hz]; abel
  rw [hθ', add_dotProduct, dotProduct_add, dotProduct_add, horth, dotProduct_comm z, horth]
  ring

/-- **`d > n`.** `θ*` has the least norm among interpolants. -/
theorem minNorm_le (hA : Function.Injective A.vecMul) (θ : Fin d → ℝ) (hθ : A *ᵥ θ = y) :
    minNorm A y ⬝ᵥ minNorm A y ≤ θ ⬝ᵥ θ := by
  rw [minNorm_pythagoras A y hA θ hθ]
  linarith [dotProduct_self_nonneg' (θ - minNorm A y)]

/-- **`d > n`.** An interpolant of the same norm is `θ*` itself. -/
theorem minNorm_unique (hA : Function.Injective A.vecMul) (θ : Fin d → ℝ) (hθ : A *ᵥ θ = y)
    (hn : θ ⬝ᵥ θ ≤ minNorm A y ⬝ᵥ minNorm A y) : θ = minNorm A y := by
  rw [minNorm_pythagoras A y hA θ hθ] at hn
  have h0 : (θ - minNorm A y) ⬝ᵥ (θ - minNorm A y) = 0 :=
    le_antisymm (by linarith) (dotProduct_self_nonneg' _)
  exact sub_eq_zero.mp (dotProduct_self_eq_zero.mp h0)

/-- **`d > n`.** The interpolants form the coset `θ* + ker A`. -/
theorem solutions_eq_coset (hA : Function.Injective A.vecMul) :
    {θ | A *ᵥ θ = y} = {θ | θ - minNorm A y ∈ LinearMap.ker A.mulVecLin} := by
  ext θ
  simp only [Set.mem_setOf_eq, LinearMap.mem_ker, mulVecLin_apply, mulVec_sub,
    minNorm_interpolates A y hA, sub_eq_zero]

/-- **`d > n`.** The coset has dimension `d - n`. -/
theorem finrank_ker (hA : Function.Injective A.vecMul) :
    Module.finrank ℝ (LinearMap.ker A.mulVecLin) = d - n := by
  apply floppy_dimension
  intro y
  exact ⟨minNorm A y, by simpa using minNorm_interpolates A y hA⟩

/-- One step of gradient descent on `½‖Aθ - y‖²` with step `η`. -/
def gdStep (η : ℝ) (θ : Fin d → ℝ) : Fin d → ℝ := θ - η • (Aᵀ *ᵥ (A *ᵥ θ - y))

/-- Gradient descent from `θ = 0` stays in the row space `{Aᵀ v}`. -/
theorem gradientDescent_mem_rowSpace (η : ℝ) (k : ℕ) :
    ∃ v, (gdStep A y η)^[k] 0 = Aᵀ *ᵥ v := by
  induction k with
  | zero => exact ⟨0, by simp⟩
  | succ k ih =>
    obtain ⟨v, hv⟩ := ih
    refine ⟨v - η • (A *ᵥ (Aᵀ *ᵥ v) - y), ?_⟩
    rw [Function.iterate_succ_apply', hv]
    simp only [gdStep, mulVec_sub, mulVec_smul]

/-- The only interpolant in the row space is `θ*`. -/
theorem interpolant_rowSpace_unique (hA : Function.Injective A.vecMul) (v : Fin n → ℝ)
    (hv : A *ᵥ (Aᵀ *ᵥ v) = y) : Aᵀ *ᵥ v = minNorm A y := by
  have hu := (isUnit_iff_isUnit_det _).mp (mul_transpose_self_posDef A hA).isUnit
  rw [mulVec_mulVec] at hv
  have : (A * Aᵀ)⁻¹ *ᵥ y = v := by
    rw [← hv, mulVec_mulVec, Matrix.nonsing_inv_mul _ hu, one_mulVec]
  rw [minNorm, this]

end Regimes

end Regimes
end DoubleDescent


==> anc/lean/README.md <==
# Lean 4 proofs for "Double descent is the principle of least action"

Machine-checked versions of the mathematical statements of the paper, in Lean 4 with Mathlib
(`leanprover/lean4:v4.31.0`, Mathlib `v4.31.0`). Every theorem depends only on the standard
axioms `propext`, `Classical.choice`, `Quot.sound`; there is no `sorry`.

| Paper | File | Main statements |
|---|---|---|
| Eq. (ridge-square), completing the square | `DoubleDescent/CompleteSquare.lean` | `complete_square`, `M_posDef` |
| Theorem 1, finite training time is weight decay | `DoubleDescent/FiniteTime.lean` | `variance_bound`, `mean_bounds` (from `variance_core`, `mean_ratio_lower`, `mean_ratio_upper`, i.e. `(1-e^{-x})(1+x) ≤ 2x` and `x ≤ (1-e^{-x})(1+x) ≤ 1.3x`) |
| Theorem 2, the energy of the interpolant | `DoubleDescent/NormDrop.lean` | `sherman_morrison`, `energy_drop`, `energy_drop_denom_pos` |
| Theorem B.1, the fit in each regime | `DoubleDescent/Regimes.lean` | `det_fitMatrix_ne_zero`, `rank_eq_min`; `d < n`: `leastSquares_minimizes`, `leastSquares_unique`; `d = n`: `interpolant_existsUnique`; `d > n`: `minNorm_interpolates`, `minNorm_le`, `minNorm_unique`, `solutions_eq_coset`, `finrank_ker`, `gradientDescent_mem_rowSpace`, `interpolant_rowSpace_unique` |
| Theorem B.1, `d = n` as Lagrange interpolation | `DoubleDescent/Assumptions.lean` | `interpolant_exists`, `interpolant_unique` |
| Appendix A.1 and rank–nullity | `DoubleDescent/Basic.lean` | `coin_multiplicity`, `floppy_dimension`, `unique_interpolant`, `overconstrained_not_surjective` |

Scope. Theorem 1 is diagonal in the eigenbasis of `M`; the Ornstein–Uhlenbeck solution is taken
as given and the three scalar inequalities that the proof adds, including the constant `1.3`,
are verified (`FiniteTime.lean` explains the subdivision used for `1.3`). Theorem B.1 is proved
for any graded basis (`P_k` of degree exactly `k`), of which the Legendre polynomials are one
instance; the statement that gradient descent converges to the minimum-norm interpolant is
verified in the form "the iterates from `0` lie in the row space, whose only interpolant is
`θ*`".

Build:

```
lake exe cache get   # downloads the Mathlib build
lake build
lake env lean DoubleDescent/Axioms.lean   # prints the axioms each main theorem depends on
```


==> anc/lean/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4.git",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "fabf563a7c95a166b8d7b6efca11c8b4dc9d911f",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.31.0",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "63045536fe95024e6c18fc7b48e03f506701c5bc",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c5d5b8fe6e5158def25cd28eb94e4141ad97c843",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "5c7542ed018c78194f1e2b903eaf6a792b74c03d",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "24b0d9dc081c5423f8eec7e866c441e5184f29d9",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "e3cb2f741431ce31bf73549fb52316a57368b06f",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "f46324995fca5f0483b742e4eb4daec7f4ee50d2",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "fa08db58b30eb033edcdab331bba000827f9f785",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "92564e5770e4d09f2d86dfbf8ada1e9c715b384c",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.31.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "doubledescent",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/lean/lakefile.toml <==
name = "doubledescent"
defaultTargets = ["DoubleDescent"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "v4.31.0"

[[lean_lib]]
name = "DoubleDescent"


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.31.0


==> anc/scripts/fig_compact.py <==
"""Fig. 1: composes the panel SVGs built by fig_polynomial.py into figs/fig_compact.pdf."""
from svgfig import compose
rows = [
    [(f'figs/panels/poly_{d}.svg', 0.85) for d in [1, 3, 19, 999]],
    [('figs/panels/poly_risk.svg', 0.62), ('figs/panels/poly_slope.svg', 0.62), ('figs/panels/poly_lammin.svg', 0.62)],
]
print(compose(rows, 'figs/fig_compact.svg', 'figs/fig_compact.pdf'))


==> anc/scripts/fig_graphical_abstract.py <==
"""
Graphical abstract and Fig. 2: a loss landscape over two parameters with the contour L = E, the macrostate,
drawn on the surface and projected as an ellipse on a map below. Rendered as a 2D painter's-
algorithm drawing (orthographic camera, faces sorted by depth) so the SVG is clean vector art.
  python fig_graphical_abstract.py         -> figs/graphical_abstract.svg/.pdf (with heading)
  python fig_graphical_abstract.py paper   -> figs/fig_landscape.pdf/.svg (no heading; the caption carries it)
"""
import sys, warnings
warnings.filterwarnings('ignore')
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.collections import PolyCollection
from matplotlib.colors import LinearSegmentedColormap
from svgfig import PALETTE as C, INK, INK2
PAPER = 'paper' in sys.argv
plt.rcParams.update({'svg.fonttype': 'path', 'font.size': 9})

# ---------------------------------------------------------------- the landscape: a tilted elliptic bowl
TH = 0.6
def loss(c1, c2):
    u = c1 * np.cos(TH) + c2 * np.sin(TH); v = -c1 * np.sin(TH) + c2 * np.cos(TH)
    return 0.5 * (u**2 / 1.7**2 + v**2 / 1.15**2)
R = 1.8; NG = 80
g = np.linspace(-R, R, NG); X, Y = np.meshgrid(g, g); Z = loss(X, Y)
E = 0.18; zmin = 0.0; cmin = np.zeros(2)
zmax = float(Z.max())
def level(lev):
    f, a = plt.subplots(); segs = a.contour(X, Y, Z, levels=[lev]).allsegs[0]; plt.close(f); return segs
path = max(level(E), key=len); cx, cy = path[:, 0], path[:, 1]
zfloor = zmin - 0.45 * zmax

# ---------------------------------------------------------------- an orthographic camera
elev, azim = np.radians(32), np.radians(-72)
ZS = 0.3 * (2 * R) / (zmax - zmin)
view = np.array([np.cos(elev) * np.cos(azim), np.cos(elev) * np.sin(azim), np.sin(elev)])
right = np.cross([0, 0, 1], view); right /= np.linalg.norm(right); up = np.cross(view, right)
def P(x, y, z):
    p = np.stack([np.asarray(x, float), np.asarray(y, float), (np.asarray(z, float) - zmin) * ZS], -1)
    return p @ right, p @ up, p @ view

# ---------------------------------------------------------------- faces, shaded
cmap = LinearSegmentedColormap.from_list('basin', ['#dfe9f6', '#c3d5ec', '#a9c0df', '#98adcc'])
light = np.array([-0.45, 0.55, 0.7]); light /= np.linalg.norm(light)
quads, depths, cols = [], [], []
for i in range(NG - 1):
    for j in range(NG - 1):
        xs = [X[i, j], X[i, j + 1], X[i + 1, j + 1], X[i + 1, j]]; ys = [Y[i, j], Y[i, j + 1], Y[i + 1, j + 1], Y[i + 1, j]]
        zs = [Z[i, j], Z[i, j + 1], Z[i + 1, j + 1], Z[i + 1, j]]
        px, py, pd = P(xs, ys, zs); quads.append(np.column_stack([px, py])); depths.append(pd.mean())
        a = np.array([xs[1] - xs[0], ys[1] - ys[0], (zs[1] - zs[0]) * ZS]); b = np.array([xs[3] - xs[0], ys[3] - ys[0], (zs[3] - zs[0]) * ZS])
        nrm = np.cross(a, b); nrm /= np.linalg.norm(nrm)
        if nrm[2] < 0: nrm = -nrm
        shade = 0.72 + 0.28 * max(float(nrm @ light), 0.0)
        base = np.array(cmap((np.mean(zs) - zmin) / (zmax - zmin)))[:3]
        cols.append(np.append(np.clip(base * shade, 0, 1), 0.88))
order = np.argsort(depths); quads = [quads[k] for k in order]; cols = [cols[k] for k in order]

# ---------------------------------------------------------------- the page
fig = plt.figure(figsize=(7.0, 4.6)); ax = fig.add_axes([0, 0, 1, 1]); ax.set_axis_off()
# the map below: floor, faint level lines, the projected ellipse and points
F = 1.15 * R
fx, fy, _ = P([-F, F, F, -F], [-F, -F, F, F], [zfloor] * 4)
ax.add_patch(plt.Polygon(np.column_stack([fx, fy]), closed=True, fc='#f4f2ed', ec='#d8d5cd', lw=0.6, zorder=0))
for lev in np.linspace(0.06, zmax * 0.9, 7):
    for seg in level(lev):
        sx, sy, _ = P(seg[:, 0], seg[:, 1], np.full(len(seg), zfloor)); ax.plot(sx, sy, color='#c9c5ba', lw=0.5, zorder=1)
ex, ey, _ = P(cx, cy, np.full_like(cx, zfloor)); ax.plot(ex, ey, color=C[1], lw=1.5, ls='--', zorder=1)
kp = int(0.60 * len(cx))
px_, py_, _ = P(0, 0, zfloor); ax.plot(px_, py_, 'o', ms=3.5, color=INK, alpha=0.55, zorder=1)
px_, py_, _ = P(cx[kp], cy[kp], zfloor); ax.plot(px_, py_, 'o', ms=3.5, color=C[0], alpha=0.75, zorder=1)
for (x_, y_, z_, col) in [(0, 0, zmin, INK), (cx[kp], cy[kp], E, C[0])]:
    lx, ly, _ = P([x_, x_], [y_, y_], [zfloor, z_]); ax.plot(lx, ly, color=col, lw=0.7, ls=':', alpha=0.7, zorder=1)
# the surface, its edge, level lines on it, and the macrostate
bx = np.concatenate([g, np.full(NG, R), g[::-1], np.full(NG, -R)]); by = np.concatenate([np.full(NG, -R), g, np.full(NG, R), g[::-1]])
ax.add_collection(PolyCollection(quads, facecolors=cols, edgecolors=cols, linewidths=0.2, zorder=2))
sx, sy, _ = P(bx, by, loss(bx, by)); ax.plot(sx, sy, color='#8fa3c2', lw=0.7, zorder=3)
for lev in np.linspace(0.06, zmax * 0.9, 7):
    for seg in level(lev):
        sx, sy, _ = P(seg[:, 0], seg[:, 1], loss(seg[:, 0], seg[:, 1])); ax.plot(sx, sy, color='white', lw=0.5, alpha=0.8, zorder=3)
sx, sy, _ = P(cx, cy, np.full_like(cx, E)); ax.plot(sx, sy, color=C[1], lw=2.4, solid_capstyle='round', zorder=4)
pc = P(0, 0, zmin); ax.plot(pc[0], pc[1], 'o', ms=5, color=INK, zorder=5)
pr = P(cx[kp], cy[kp], E); ax.plot(pr[0], pr[1], 'o', ms=6.5, color=C[0], mec='white', mew=1.2, zorder=6)
ax.set_aspect('equal'); ax.autoscale_view()
x0, x1 = ax.get_xlim(); y0, y1 = ax.get_ylim()

# ---------------------------------------------------------------- labels in the margins, with leaders
def note(target, text, xy, color, ha):
    ax.annotate(text, xy=target, xytext=xy, color=color, fontsize=10.5 if PAPER else 9, ha=ha, va='center', zorder=7, linespacing=1.3,
                arrowprops=dict(arrowstyle='-', color=color, lw=0.7, shrinkA=0, shrinkB=3, connectionstyle='arc3,rad=0.0'))
kt = int(0.93 * len(cx)); pt = P(cx[kt], cy[kt], E)
ax.plot(pt[0], pt[1], 'o', ms=6.5, color=C[1], mec='white', mew=1.2, zorder=6)                     # the same marker on the contour
note((pt[0], pt[1]), 'the macrostate $M_E=\\{\\boldsymbol{\\theta}: L(\\boldsymbol{\\theta})=E\\}$,\nevery parameter vector at training loss $E$', (x0 - 0.6, y1 + 0.15), C[1], 'left')
note((pr[0], pr[1]), 'a trained model:\na point picked at random', (x1 + 1.6, pr[1] + 0.2), C[0], 'right')
note((pc[0], pc[1]), 'the center $\\boldsymbol{\\theta}^*$,\nthe minimum of the loss', (x1 + 1.0, pc[1] - 1.1), INK, 'right')
ke = int(np.argmin(ey)); ax.plot(ex[ke], ey[ke], 'o', ms=6.5, color=C[1], mec='white', mew=1.2, zorder=6); note((ex[ke], ey[ke]), 'its projection onto the parameter plane,\nan ellipse', (x0 - 0.6, y0 + 0.35), C[1], 'left')
ax.set_xlim(x0 - 1.7, x1 + 1.7); ax.set_ylim(y0 - 0.25, y1 + 0.75)
if not PAPER:
    fig.text(0.02, 0.97, 'The fundamental postulate', fontsize=13, fontweight='bold', color=INK, ha='left', va='top')
    fig.text(0.02, 0.915, 'A training run at equilibrium visits every point of the contour $L(\\boldsymbol{\\theta})=E$ equally often,\n'
             'so every question about a trained model is a question about a uniform point on the contour.',
             fontsize=9.5, color=INK2, ha='left', va='top', linespacing=1.4)
    ax.set_ylim(y0 - 0.25, y1 + 2.4)
    fig.savefig('figs/graphical_abstract.svg', format='svg', bbox_inches='tight', pad_inches=0.05)
    fig.savefig('figs/graphical_abstract.pdf', bbox_inches='tight', pad_inches=0.05)
else:
    fig.savefig('figs/fig_landscape.pdf', bbox_inches='tight', pad_inches=0.03)
    fig.savefig('figs/fig_landscape.svg', format='svg', bbox_inches='tight', pad_inches=0.03)
print('ok')


==> anc/scripts/fig_polynomial.py <==
"""
Panels of Fig. 1: polynomial (Legendre-basis) fitting, after the worked example in
Nakkiran et al.'s "Deep Double Descent" post (windowsontheory.org, 2019).
Samples (x, q(x)+noise) with q a cubic; fits degree-deg Legendre expansions by
least squares (deg+1 <= n) or minimum-norm interpolation (deg+1 > n). Throughout the paper d denotes the
number of parameters including the constant term, d = deg + 1.
  A-D  the fit at d = 2, 4, 20 (= n), 1000
  E    test error of the minimal solution against d
  F    D_2 of the minimal solution theta* = (A^T A + lambda I)^{-1} A^T y from the true cubic, four values of lambda
  G    sigma_min(A)^2 against d
Each panel is saved as an SVG in figs/panels/; fig_compact.py composes them into figs/fig_compact.pdf.
"""
import warnings
warnings.filterwarnings('ignore')
import numpy as np
import matplotlib.pyplot as plt
from numpy.polynomial import legendre as L
from svgfig import save_panel, PALETTE as C, INK, INK2

rng = np.random.default_rng(3)
n, sigma = 20, 0.4
qcoef = np.array([0.0, -2.0, 0.0, 3.0])          # q(x) = 3x^3 - 2x
q = lambda x: np.polyval(qcoef[::-1], x)
xtr = np.sort(rng.uniform(-1, 1, n)); ytr = q(xtr) + sigma * rng.standard_normal(n)
xg = np.linspace(-1, 1, 1001)
xte = rng.uniform(-1, 1, 5000); fte = q(xte)

def design(x, d):
    # standard Legendre basis P_k: orthogonal on [-1,1] with int P_k^2 = 2/(2k+1), so the
    # coefficient norm ||c||^2 = sum_k (2k+1)/2 * int (c_k P_k)^2 penalizes high degrees
    return L.legvander(x, d)

def fit(d):
    return np.linalg.pinv(design(xtr, d), rcond=1e-12) @ ytr

def risk(c, d):
    return np.mean((design(xte, d) @ c - fte) ** 2)

panels = []
# A-D: fits of degree 1, 3, 19, 999 (d = 2, 4, 20 = n, 1000)
for d in [1, 3, 19, 999]:
    fig, ax = plt.subplots(figsize=(1.75, 1.75))
    c = fit(d)
    ax.plot(xg, q(xg), color=INK2, lw=1.0, ls='--', label='truth')
    ax.plot(xg, design(xg, d) @ c, color=C[0], label='fit')
    ax.scatter(xtr, ytr, s=9, color=INK, zorder=3, label='data')
    ax.set_xlim(-1, 1); ax.set_ylim(-4, 4); ax.set_yticks([-2, 0, 2]); ax.set_xlabel('$x$')
    ax.set_title(f'$d={d + 1}$')
    if d == 1:
        ax.set_ylabel('$y$'); ax.legend(loc='upper left')
    p = f'figs/panels/poly_{d}.svg'; save_panel(fig, p); panels.append(p)

# E: risk versus parameter count
degs = np.unique(np.concatenate([np.arange(1, 40), np.geomspace(40, 2000, 30).astype(int), [100, 1000]]))
r_min = [risk(fit(d), d) for d in degs]
fig, ax = plt.subplots(figsize=(3.5, 2.3))
ax.plot(degs + 1, r_min, color=C[0], label='minimal solution')
ax.axvline(n, color=INK2, lw=0.8, ls=':', label='$d=n$ (20 data points)')
ax.set_xscale('log'); ax.set_yscale('log'); ax.set_ylim(3e-2, 1e19)
ax.set_xlabel('number of parameters $d$'); ax.set_ylabel('test error')
ax.set_title('test error versus number of parameters'); ax.legend(loc='upper right')
p = 'figs/panels/poly_risk.svg'; save_panel(fig, p); panels.append(p)

# F: root mean square distance D_2 of the minimal solution from the true cubic over I, ((1/|I|) int_I (f - q)^2 dx)^{1/2}.
# theta^* = A^T (A A^T + lambda I)^{-1} y (least squares / minimum norm at lambda = 0);  f(x) = p(x)^T theta^*.
gxq, gwq = L.leggauss(4000)
xa, xb = xtr[0], xtr[-1]; xs = 0.5 * (xb - xa) * gxq + 0.5 * (xb + xa); wq = gwq / 2.0      # (1/|I|) int_I
ell = q(xs)                                                 # the reference is the true cubic
lams = [1e-2, 1e-4, 1e-6, 0.0]
curves = {lam: [] for lam in lams}
for d in degs:
    A = design(xtr, d); K = A @ A.T; P = design(xs, d)
    for lam in lams:
        if lam > 0:
            mean = (P @ A.T) @ np.linalg.inv(K + lam * np.eye(n)) @ ytr
        else:
            mean = P @ (np.linalg.pinv(A, rcond=1e-12) @ ytr)       # least squares / minimum norm
        curves[lam].append(float(np.sqrt(((mean - ell)**2) @ wq)))
fig, ax = plt.subplots(figsize=(3.5, 2.3))
for k, lam in enumerate(lams):
    ax.plot(degs + 1, curves[lam], color=C[k], label=('$\\lambda=0$' if lam == 0 else f'$\\lambda=10^{{{int(np.log10(lam))}}}$'))
ax.axvline(n, color=INK2, lw=0.8, ls=':')
ax.set_xscale('log'); ax.set_yscale('log'); ax.set_ylim(3e-2, 1e8)
ax.set_xlabel('number of parameters $d$'); ax.set_ylabel('$D_2$ of the minimal solution')
ax.set_title('distance of the minimal solution from the truth'); ax.legend(loc='upper right')
p = 'figs/panels/poly_slope.svg'; save_panel(fig, p); panels.append(p)
for lam in lams:
    print('lambda', lam, {int(d) + 1: float(f'{v:.3g}') for d, v in zip(degs, curves[lam]) if d in (3, 10, 19, 20, 40, 100, 1000)})
# G: the square of the smallest singular value of the fitting matrix, sigma_min(A)^2, against d = deg + 1.
lam_min = []
for d in degs:
    sv = np.linalg.svd(design(xtr, d), compute_uv=False)
    lam_min.append(sv.min() ** 2)
fig, ax = plt.subplots(figsize=(3.5, 2.3))
ax.plot(degs + 1, lam_min, color=INK, lw=1.2, label='$\\sigma_{\\min}(A)^2$')
for k, lam in enumerate([1e-2, 1e-4, 1e-6]):
    ax.axhline(lam, color=C[k], lw=0.8, ls='--', label=f'$\\lambda=10^{{{int(np.log10(lam))}}}$')
ax.axvline(n, color=INK2, lw=0.8, ls=':')
ax.set_xscale('log'); ax.set_yscale('log'); ax.set_ylim(1e-18, 1e2)
ax.set_xlabel('number of parameters $d$'); ax.set_ylabel('$\\sigma_{\\min}(A)^2$')
ax.set_title('smallest singular value of the fitting matrix'); ax.legend(loc='lower right')
p = 'figs/panels/poly_lammin.svg'; save_panel(fig, p); panels.append(p)
print('lambda_min at d =', {int(d) + 1: f"{v:.2e}" for d, v in zip(degs, lam_min) if d in (3, 10, 19, 20, 40, 100, 1000)})

print('test error at d=n:', r_min[list(degs).index(19)], ' d=4:', r_min[2], ' d=1000:', r_min[list(degs).index(1000)], ' d=2000:', r_min[-1])



==> anc/scripts/svgfig.py <==
"""
Shared helpers for building multi-panel figures as SVG.

Each panel is drawn by matplotlib and saved as its own SVG. Panels are then
arranged on a grid with svgutils.compose, bold letter labels (A, B, C, ...) are
added as SVG text elements at the top-left corner of each panel, and the
composed figure is written as SVG (the master copy) and as PDF (for LaTeX).
"""
import re
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from svgutils.compose import Figure, Panel, SVG, Text
from svgutils.transform import fromfile
import cairosvg

PALETTE = ['#2a78d6', '#eb6834', '#1baf7a', '#eda100', '#e87ba4', '#008300', '#4a3aa7', '#e34948']
INK, INK2, GRID = '#0b0b0b', '#52514e', '#e6e6e3'

plt.rcParams.update({
    'font.size': 8, 'axes.titlesize': 8, 'axes.labelsize': 8,
    'axes.spines.top': False, 'axes.spines.right': False,
    'axes.grid': True, 'grid.color': GRID, 'grid.linewidth': 0.5,
    'legend.frameon': False, 'legend.fontsize': 6.5, 'lines.linewidth': 1.4,
    'svg.fonttype': 'path',            # text as paths: renders identically everywhere
})


def save_panel(fig, path, tight=True):
    """Save one matplotlib figure as an SVG panel and return its (width, height) in pt. With tight=False the
    figure is saved at its nominal size, so panels made by fixed_axes line up exactly in a grid."""
    if tight:
        fig.savefig(path, format='svg', bbox_inches='tight', pad_inches=0.04)
    else:
        fig.savefig(path, format='svg')
    plt.close(fig)
    return panel_size(path)


def fixed_axes(figsize=(2.0, 1.75), rect=(0.24, 0.2, 0.72, 0.68)):
    """A figure with one axes at a fixed position, for grids whose columns must align (save with tight=False)."""
    fig = plt.figure(figsize=figsize)
    ax = fig.add_axes(rect)
    return fig, ax


def panel_size(path):
    w, h = fromfile(path).get_size()
    return _pt(w), _pt(h)


def _pt(s):
    """Convert an SVG length string ('216pt', '3in', '120px', '100') to points."""
    m = re.match(r'([0-9.]+)\s*([a-z%]*)', str(s))
    v, u = float(m.group(1)), m.group(2)
    return v * {'pt': 1.0, 'px': 0.75, 'in': 72.0, 'mm': 72.0 / 25.4, 'cm': 72.0 / 2.54, '': 1.0}[u]


def compose(rows, out_svg, out_pdf=None, hgap=10, vgap=14, label_size=11, label_dx=2, label_dy=11):
    """
    Arrange panel SVGs in rows and add letter labels.

    rows : list of lists of panel SVG paths, e.g. [[a, b, c, d], [e, f]]
    Each row is laid out left to right; rows are stacked top to bottom. Labels
    A, B, C, ... are assigned in reading order and drawn in bold at the top-left
    corner of each panel, outside the axes and separate from the panel title.
    """
    # a row entry may be a path or a (path, scale) pair
    rows = [[(e, 1.0) if isinstance(e, str) else tuple(e) for e in row] for row in rows]
    sizes = [[tuple(sc * v for v in panel_size(p)) for p, sc in row] for row in rows]
    row_w = [sum(w for w, _ in r) + hgap * (len(r) - 1) for r in sizes]
    row_h = [max(h for _, h in r) for r in sizes]
    W = max(row_w)
    H = sum(row_h) + vgap * (len(rows) - 1)
    elements, letter, y = [], 0, 0.0
    for row, sz, rh in zip(rows, sizes, row_h):
        x = 0.0
        for (path, sc), (w, h) in zip(row, sz):
            elements.append(Panel(SVG(path).scale(sc)).move(x, y))
            elements.append(Text(chr(ord('A') + letter), x + label_dx, y + label_dy,
                                 size=label_size, weight='bold', font='Helvetica, Arial, sans-serif'))
            letter += 1
            x += w + hgap
        y += rh + vgap
    Figure(f'{W:.1f}pt', f'{H:.1f}pt', *elements).save(out_svg)
    if out_pdf:
        cairosvg.svg2pdf(url=out_svg, write_to=out_pdf)
    return W, H

